A Deep Uzawa-Lagrange Multiplier Approach for Boundary Conditions in PINNs and Deep Ritz Methods

We introduce a deep learning-based framework for weakly enforcing boundary conditions in the numerical approximation of partial differential equations. Building on existing physics-informed neural network and deep Ritz methods, we propose the Deep Uzawa algorithm, which incorporates Lagrange multipliers to handle boundary conditions effectively. This modification requires only a minor computational adjustment but ensures enhanced convergence properties and provably accurate enforcement of boundary conditions, even for singularly perturbed problems. We provide a comprehensive mathematical analysis demonstrating the convergence of the scheme and validate the effectiveness of the Deep Uzawa algorithm through numerical experiments, including high-dimensional, singularly perturbed problems and those posed over non-convex domains.

==> compile_Tikz.py <==
import os
import subprocess
import shutil

def compile_tikz_tex(tex_file_path):
    directory = os.path.dirname(tex_file_path)
    base_name = os.path.splitext(os.path.basename(tex_file_path))[0]
    pdf_output_path = os.path.join(directory, base_name + '.pdf')
    common_dir = './Figures/'
    
    os.makedirs(common_dir, exist_ok=True)
    
    try:
        print(f"Compiling {tex_file_path} in {directory}...")
        # Run pdflatex directly in the directory of the .tex file
        result = subprocess.run(
            ['pdflatex', '-shell-escape', '-interaction=nonstopmode', base_name + '.tex'],
            cwd=directory,
            stdout=subprocess.PIPE,
            stderr=subprocess.PIPE,
            text=True
        )
        
        if result.returncode == 0:
            print(f"Compiled {tex_file_path} successfully to {pdf_output_path}.")
            # Move the compiled PDF to the common directory
            new_pdf_path = os.path.join(common_dir, base_name + '.pdf')
            shutil.move(pdf_output_path, new_pdf_path)
            print(f"Moved {pdf_output_path} to {new_pdf_path}.")
        else:
            print(f"Error compiling {tex_file_path}.")
            print("Output:", result.stdout)
            print("Error:", result.stderr)
    
    except Exception as e:
        print(f"Exception occurred while compiling {tex_file_path}: {e}")

# Walk through all subdirectories, skipping the base directory
root_dir = "./"  # Base directory where the Python script is located

for subdir, _, files in os.walk(root_dir):
    # Skip the base directory and only process subdirectories
    if subdir == root_dir:
        continue
    
    for file in files:
        if file.endswith('.tex'):
            tex_file_path = os.path.join(subdir, file)
            compile_tikz_tex(tex_file_path)

print("All tikz files in subdirectories compiled ")


